Accelerating CNN inference on long vector architectures via co-design

CPU-based inference can be an alternative to off-chip accelerators, and vector architectures are a promising option due to their efficiency. However, the large design space of convolutional algorithms and hardware implementations makes it challenging to select the best options. This paper presents ongoing research into co-designing vector architectures for CPU-based CNN inference, focusing on the im2col+GEMM and Winograd kernels. Using the Gem5 simulator, we examine the impact of various hardware microarchitectural features on RISC-V Vector and ARM-SVE ISAs. We also study the impact of several BLIS-like algorithmic optimizations on im2col+GEMM. Our co-design study shows that longer vector lengths and larger caches can improve performance by 5x with our optimized CNN kernels, compared to a vector length of 512-bit and 1MB of L2 cache. For Winograd, we present a novel approach of inter-tile parallelization that exploits longer vector lengths and offers high memory reuse, resulting in up to 2.4x performance improvement for non-strided convolutional layers with 3x3 kernel size. Our study also shows that Winograd requires smaller cache sizes compared to im2col+GEMM.

==> python_scripts/group-bar-caches-without-latency-latestopt.py <==
import numpy as np
import matplotlib.pyplot as plt

colors = ['#8dd3c7',
          '#ffffb3',
          '#bebada',
          '#fb8072',
          '#80b1d3',
          '#fdb462',
          '#d9d9d9',
          '#7f7f7f',
          '#bcbd22',
          '#17becf',
          '#1a55FF']


hatches = ['','','','', '', '']
values = [(4.24e9, 3.97e9, 3.73e9, 3.60e9, 3.40e9, 3.22e9, 3.15e9, 3.14e9, 3.03e9, 3.03e9),
	  (2.90e9, 2.74e9, 2.60e9, 2.50e9, 2.37e9, 2.25e9, 2.18e9, 2.17e9, 2.06e9, 2.06e9), 
	  (2.29e9, 2.17e9, 2.07e9, 1.99e9, 1.90e9, 1.81e9, 1.75e9, 1.74e9, 1.63e9, 1.63e9), 
	  (2.07e9, 1.95e9, 1.88e9, 1.78e9, 1.68e9, 1.60e9, 1.53e9, 1.51e9, 1.41e9, 1.41e9), 
	  (1.93e9, 1.82e9, 1.75e9, 1.65e9, 1.56e9, 1.47e9, 1.40e9, 1.39e9, 1.29e9, 1.29e9), 
	  (1.91e9, 1.79e9, 1.73e9, 1.64e9, 1.54e9, 1.45e9, 1.38e9, 1.37e9, 1.28e9, 1.28e9)]

labels = ['512-bit',
'1024-bit',
'2048-bit',
'4096-bit',
'8192-bit',
'16384-bit']

ind = np.arange(len(values[0]))  # the x locations for the groups
plt.rcParams.update({'font.size': 5})
fig, ax = plt.subplots(figsize=(3.4,1.4))
#fig, ax = plt.subplots()
count = len(values) #number of values


width = 1.0/(count+1)  # the width of the bars
#width = 1.0/(count+1)  # the width of the bars


#x = ind - width*count/2 + width/2
x = ind -  width/2

for i in range(0,len(values)):
    rects1 = ax.bar(x, values[i], width,
                color=colors[i],edgecolor="k", hatch=hatches[i],label=labels[i])
    x = x+width


# Add some text for labels, title and custom x-axis tick labels, etc.
ax.set_ylabel('Cycles')
ax.set_title('YOLOv3-Tiny on RISC-V Vector with increasing L2 size')
ax.set_xticks(ind)
ax.set_xticklabels((
'1', '2', '4', '8', '16', '32', '64', '128', '256', '512'))
ax.set_xlabel('L2 cache size [MB]')
#ax.set_ylim([0,7.0e9])
#ax.yaxis.grid(color = 'green', linestyle = '--', linewidth = 0.5)
#ax.yaxis.grid(True, which='major')
ax.yaxis.grid(False)
#ax.legend()
ax.legend( loc="upper right",  ncol=3)
#ax.legend(bbox_to_anchor=(0.85,1), loc="upper right",  ncol=3)

def autolabel(rects, xpos='center'):
    """
    Attach a text label above each bar in *rects*, displaying its height.

    *xpos* indicates which side to place the text w.r.t. the center of
    the bar. It can be one of the following {'center', 'right', 'left'}.
    """

    xpos = xpos.lower()  # normalize the case of the parameter
    ha = {'center': 'center', 'right': 'left', 'left': 'right'}
    offset = {'center': 0.5, 'right': 0.57, 'left': 0.43}  # x_txt = x + w*off

    for rect in rects:
        height = rect.get_height()
        ax.text(rect.get_x() + rect.get_width()*offset[xpos], 1.01*height,
                '{}'.format(height), ha=ha[xpos], va='bottom')


#autolabel(rects1, "left")
#autolabel(rects2, "right")
plt.savefig("RISC-VV-Latency.pdf", bbox_inches='tight')
plt.show()

